In-Ear-Voice: Towards Milli-Watt Audio Enhancement With Bone-Conduction Microphones for In-Ear Sensing Platforms

The recent ubiquitous adoption of remote conferencing has been accompanied by omnipresent frustration with distorted or otherwise unclear voice communication. Audio enhancement can compensate for low-quality input signals from, for example, small true wireless earbuds, by applying noise suppression techniques. Such processing relies on voice activity detection (VAD) with low latency and the added capability of discriminating the wearer's voice from others - a task of significant computational complexity. The tight energy budget of devices as small as modern earphones, however, requires any system attempting to tackle this problem to do so with minimal power and processing overhead, while not relying on speaker-specific voice samples and training due to usability concerns. This paper presents the design and implementation of a custom research platform for low-power wireless earbuds based on novel, commercial, MEMS bone-conduction microphones. Such microphones can record the wearer's speech with much greater isolation, enabling personalized voice activity detection and further audio enhancement applications. Furthermore, the paper accurately evaluates a proposed low-power personalized speech detection algorithm based on bone conduction data and a recurrent neural network running on the implemented research platform. This algorithm is compared to an approach based on traditional microphone input. The performance of the bone conduction system, achieving detection of speech within 12.8ms at an accuracy of 95\% is evaluated. Different SoC choices are contrasted, with the final implementation based on the cutting-edge Ambiq Apollo 4 Blue SoC achieving 2.64mW average power consumption at 14uJ per inference, reaching 43h of battery life on a miniature 32mAh li-ion cell and without duty cycling.

==> figure_generation/lifetimes/lifetimes.py <==
import os

import matplotlib.pyplot as plt
import numpy as np

from .. import util

fs = 16

infer_rate_Hz = 100

nrf = {'p_base_mW': 2.065,  # Base consumption
       'p_infer_mW': 24.74,  # Consumption while active
       't_infer_full_ms': 2.99,  # Full inference time
       't_infer_skip_ms': 2.99-2.31,  # Skipped inference processing time
       }


apo = {'p_base_mW': 1.21,  # Base consumption
       'p_infer_mW': 5.11,  # Consumption while active
       't_infer_full_ms': 2.8,  # Full inference time
       't_infer_skip_ms': 2.8-2.134,  # Skipped inference processing time
       }

skipped_infers = np.linspace(0, 0.6, 40)


def calc_life_h(chip, skipped_infers, bat_mAh, infer_rate_Hz):

    infer_period_ms = (1/infer_rate_Hz)*1000

    p_base_mW = chip['p_base_mW']
    p_infer_mW = chip['p_infer_mW']
    t_infer_full_ms = chip['t_infer_full_ms']
    t_infer_skip_ms = chip['t_infer_skip_ms']

    p_frame_full_mW = p_base_mW + (t_infer_full_ms/infer_period_ms)*p_infer_mW
    p_frame_skip_mW = p_base_mW + (t_infer_skip_ms/infer_period_ms)*p_infer_mW

    mW = skipped_infers*p_frame_skip_mW + (1-skipped_infers)*p_frame_full_mW
    
    mA = mW/3.8

    return bat_mAh/mA


def plot(output_path, do_show):
    nrf_small = calc_life_h(nrf, skipped_infers, 30, infer_rate_Hz)
    apo_small = calc_life_h(apo, skipped_infers, 30, infer_rate_Hz)

    plt.figure()

    plt.plot(skipped_infers*100, apo_small,
             color=util.color_b, label="Apollo Platform")
    plt.plot(skipped_infers*100, nrf_small,
             color=util.color_a, label="NRF Platform")
    plt.legend()

    plt.title(
        "Projected battery life at a given\npercentage of skipped inferences", fontsize=fs)
    plt.xlabel("Skipped Inferences [%]", fontsize=fs)
    plt.ylabel("Projected battery life [h]", fontsize=fs)
    plt.grid()
    util.finish_plot(output_path, "batlife", do_show)


==> figure_generation/nn_demo/nn_demo.py <==
from os.path import abspath, dirname, join

import matplotlib.pyplot as plt
import numpy as np
from scipy.io import wavfile

from .. import util

fs = 14


def plot(output_path, do_show):
    data_folder = join(dirname(abspath(__file__)), 'data')

    nrows = 3
    _, axes = plt.subplots(nrows=nrows, ncols=1, figsize=(
        6.4, 5.2), gridspec_kw={'height_ratios': [2, 1, 1]})
    cur_plot = 0

    _, air_speech = wavfile.read(filename=join(data_folder, "0_ac_speech.wav"))
    _, bone_speech = wavfile.read(
        filename=join(data_folder, "0_bc_speech.wav"))
    _, noisy_speech = wavfile.read(filename=join(data_folder, "0_noisy.wav"))
    target_vad = np.load(file=join(data_folder, "0_target.npy"))
    predicted_vad = np.load(file=join(data_folder, "0_predicted.npy"))

    binary_vad = np.empty(predicted_vad.shape)
    binary_vad[predicted_vad >= 0.5] = 1
    binary_vad[predicted_vad < 0.5] = 0

    # (line,) = axes[cur_plot].plot(air_speech)
    # line.set_label("clean air cond speech")
    # axes[cur_plot].legend()
    # cur_plot += 1

    bone_speech = bone_speech/np.max(np.abs(bone_speech))
    noisy_speech = noisy_speech/np.max(np.abs(noisy_speech))

    (line,) = axes[cur_plot].plot(
        bone_speech + 2, color=util.color_a, linewidth=0.5)
    line.set_label("Target BC Speech.")

    (line,) = axes[cur_plot].plot(
        noisy_speech, color=util.color_b, linewidth=0.5)
    line.set_label("Noisy BC Speech")
    axes[cur_plot].set_xticks([])
    axes[cur_plot].set_yticks([])
    # axes[cur_plot].legend()
    axes[cur_plot].set_title(
        "Target & Noisy Bone-Conduction Speech", fontsize=fs)
    cur_plot += 1

    (line,) = axes[cur_plot].plot(target_vad, color=util.color_a)
    line.set_label("target VAD")
    axes[cur_plot].set_xticks([])
    axes[cur_plot].set_yticks([0, 1])
    axes[cur_plot].set_title("Target pVAD Labels", fontsize=fs)
    cur_plot += 1

    t = np.arange(3000) * 10

    (line,) = axes[cur_plot].plot(
        t, predicted_vad, color="grey", linewidth=0.5)
    # line.set_label("Predicted VAD")
    # axes[cur_plot].legend()

    (line,) = axes[cur_plot].plot(t, binary_vad, color=util.color_b)
    # axes[cur_plot].legend()
    axes[cur_plot].set_xlabel("Time [ms]", fontsize=fs)
    axes[cur_plot].set_title("Predicted pVAD", fontsize=fs)

    axes[cur_plot].plot([0, 30000], [0.5, 0.5], color="grey", linewidth=0.5)

    plt.tight_layout()
    # plt.subplot_tool()
    util.finish_plot(output_path, f'nn_demo', do_show)


==> figure_generation/power_profile/power_profile.py <==
import os

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.collections import PatchCollection
from matplotlib.patches import Rectangle

from .. import util

fs = 16


def plot(output_path, do_show):
    data_folder = os.path.join(os.path.dirname(
        os.path.abspath(__file__)), 'data')

    data_nrf = os.path.join(data_folder, 'trimmed_nrf.csv')
    data_apo = os.path.join(data_folder, 'trimmed_apo.csv')

    nrf = {'data': data_nrf,
           'idx': (0, 675, 985, 1680, 1984, 2659),
           'tag': 'nrf',
           'title': "NRF5340",
           'ylim': (-1.5, 40),
           'text_scaling': 1,
           'avg_lines': None,
           }

    apollo = {'data': data_apo,
              'idx': (0, 675, 975, 1820, 2120, 2897),
              'tag': 'apo',
              'title': "Apollo 4B",
              'ylim': (-1.5, 40),
              'text_scaling': 1,
              'avg_lines': None,
              }

    apollo_detail = {'data': data_apo,
                     'idx': (0, 675, 975, 1820, 2120, 2897),
                     'tag': 'apo_detail',
                     'title': "Apollo 4B",
                     'ylim': (-1.5, 10),
                     'text_scaling': 0.70,
                     'avg_lines': {
                         'avg_mW': 2.64,
                         'recording_mW': 1.21,
                         'inference_mW': 5.11,
                     },
                     }

    for chip in [nrf, apollo, apollo_detail]:
        (s0_index, s1_index, s2_index, s3_index,
         s4_index, s5_index) = chip['idx']

        # Import:
        current_uA_1v8 = np.genfromtxt(chip['data'], delimiter=',')
        T_s = 1/100000
        time_s = np.linspace(
            0, T_s*(len(current_uA_1v8)-1), len(current_uA_1v8))

        # Rescale:
        current_mA_1v8 = current_uA_1v8/1000
        power_mW = current_mA_1v8*1.8
        time_ms = time_s*1000

        # sections:
        s0 = time_ms[s0_index]
        s1 = time_ms[s1_index]
        s2 = time_ms[s2_index]
        s3 = time_ms[s3_index]
        s4 = time_ms[s4_index]
        s5 = time_ms[s5_index]

        #  ____       _
        # / ___|  ___| |_ _   _ _ __
        # \___ \ / _ \ __| | | | '_ \
        #  ___) |  __/ |_| |_| | |_) |
        # |____/ \___|\__|\__,_| .__/
        #                      |_|

        _, ax = plt.subplots(2, 1, gridspec_kw={'height_ratios': [
            1, 8], 'hspace': 0.1}, sharex=True)
        ax1_mA = ax[1].twinx()
        ax[0].set_title(
            f'{chip["title"]} pVAD Platform Power Consumption', fontsize=fs*chip['text_scaling'])

        #  ____
        # |  _ \ _____      _____ _ __
        # | |_) / _ \ \ /\ / / _ \ '__|
        # |  __/ (_) \ V  V /  __/ |
        # |_|   \___/ \_/\_/ \___|_|
        #

        # Plot power
        ax[1].plot(time_ms, power_mW, color='#911439', linewidth=0.75)
        ax[1].set_ylabel("Power [mW]", fontsize=fs*chip['text_scaling'])
        ax[1].set_xlabel("Time [ms]", fontsize=fs*chip['text_scaling'])

        # Generate 3.8V current axis
        ax1_mA_ylim = tuple(map(lambda mW: mW/3.8, chip['ylim']))
        ax1_mA.set_ylim(ax1_mA_ylim)
        ax1_mA.set_ylabel(
            "Battery Current [mA]", fontsize=fs*chip['text_scaling'])

        # Add vertical lines
        ax[1].vlines([s1, s2, s3, s4], *chip['ylim'],
                     colors='grey', linestyles='dashed', linewidth=1)

        if chip['avg_lines'] is not None:
            avg = chip['avg_lines']
            ax[1].hlines(avg['recording_mW'], *ax[1].get_xlim(), linestyles='dotted',
                         linewidth=1.0, colors='black', label="Recording Avg.")
            ax[1].hlines(avg['inference_mW'], *ax[1].get_xlim(), linestyles='dashed',
                         linewidth=1.0,  colors='black', label="Inference Avg.")
            ax[1].hlines(avg['avg_mW'], *ax[1].get_xlim(),
                         linestyles='dashdot', linewidth=1.0, colors='black', label="Average")

            ax[1].legend()

        ax[1].set_ylim(chip['ylim'])  # restore ylim

        #  _____ _
        # |_   _(_)_ __ ___   ___
        #   | | | | '_ ` _ \ / _ \
        #   | | | | | | | | |  __/
        #   |_| |_|_| |_| |_|\___|
        #

        # Plot time bar
        ax[0].set_xticks([])
        ax[0].set_yticks([])
        ax[0].set_ylim([0, 2])

        t_mic_recs = [
            Rectangle((s0, 0), s1-s0, 1),
            Rectangle((s1, 0), s3-s1, 1),
            Rectangle((s3, 0), s5-s3, 1),
        ]
        pc_t_mic = PatchCollection(
            t_mic_recs, facecolor='#E0D10B', alpha=0.5, edgecolor='black')
        ax[0].add_collection(pc_t_mic)
        ax[0].annotate("Recording", ((s0+s1)/2, 0.5), color='black',
                       weight='bold', fontsize=10, ha='center', va='center')
        ax[0].annotate("Recording", ((s1+s3)/2, 0.5), color='black',
                       weight='bold', fontsize=10, ha='center', va='center')
        ax[0].annotate("Recording", ((s3+s5)/2, 0.5), color='black',
                       weight='bold', fontsize=10, ha='center', va='center')

        t_nn_recs = [
            Rectangle((s1, 1), s2-s1, 1),
            Rectangle((s3, 1), s4-s3, 1),
        ]
        pc_t_nn = PatchCollection(
            t_nn_recs, facecolor='#4FBEE0', alpha=0.5, edgecolor='black')
        ax[0].add_collection(pc_t_nn)
        ax[0].annotate("NN", ((s1+s2)/2, 1.5), color='black',
                       weight='bold', fontsize=10, ha='center', va='center')
        ax[0].annotate("NN", ((s3+s4)/2, 1.5), color='black',
                       weight='bold', fontsize=10, ha='center', va='center')

        #  ____  _       _
        # |  _ \| | ___ | |_
        # | |_) | |/ _ \| __|
        # |  __/| | (_) | |_
        # |_|   |_|\___/ \__|
        #
        # tighten x axis
        ax[0].set_xlim((min(time_ms), max(time_ms)))
        ax[1].set_xticks([5, 10, 15, 20, 25])
        # plt.subplot_tool()
        util.finish_plot(output_path, f'power_profile_{chip["tag"]}', do_show)


if __name__ == '__main__':
    plot(None, True)


==> figure_generation/util.py <==
import matplotlib.pyplot as plt
import os

def finish_plot(output_path, name, do_show):
    if do_show:
        print("    Showing %s..." % name)
        plt.show()
    else:
        name = name + '.pdf'
        path = os.path.join(output_path, name)
        print("    Saving %s..." % path)
        plt.savefig(path)


color_a = "#1CA63F"
color_b = "#8535F2"
color_c = "#3F14A6"


==> figure_generation/vad_results/vad_results.py <==
import os

import matplotlib.pyplot as plt
import pandas as pd

from .. import util

fs = 16

def plot(output_path, do_show):
    data_folder = os.path.join(os.path.dirname(
        os.path.abspath(__file__)), 'data')

    df_bone_use = pd.read_csv(os.path.join(
        data_folder, "results_snr_bone_cond.csv"))

    df_bone_nouse = pd.read_csv(os.path.join(
        data_folder, "results_bone_cond_air_snr.csv"))

    df_air = pd.read_csv(os.path.join(data_folder, "results_air.csv"))

    settings = {
        True: (df_bone_use, "both_snr", r"$SNR_{both, dB}$"),
        False: (df_bone_nouse, "air_snr", r"$SNR_{AC, dB}$"),
    }

    for use_snr_bone_cond in [True, False]:
        df_bone, tag, xlabel = settings[use_snr_bone_cond]

        # DCF
        plt.figure(figsize=[6.4*0.7, 5.2*0.7])
        plt.title("Detection Cost Function (%)", fontsize=fs)
        (line, ) = plt.plot(df_bone["snr"],
                            df_bone["DCF"]*100, color=util.color_a)
        line.set_label("Bone Conduction")
        (line, ) = plt.plot(df_air["snr"],
                            df_air["DCF"]*100, color=util.color_b)
        line.set_label("Air")
        plt.xlabel(xlabel, fontsize=fs)
        plt.ylabel("DCF [%]", fontsize=fs)
        plt.grid()
        plt.legend()
        plt.tight_layout()
        util.finish_plot(output_path, f'vad_result_dcf_{tag}', do_show)

        # AUC
        plt.figure(figsize=[6.4*0.7, 5.2*0.7])
        plt.title("AUC", fontsize=fs)
        (line, ) = plt.plot(df_bone["snr"],
                            df_bone["AUC"]*100, color=util.color_a)
        line.set_label("Bone Conduction")
        (line, ) = plt.plot(df_air["snr"],
                            df_air["AUC"]*100, color=util.color_b)
        line.set_label("Air")
        plt.xlabel(xlabel, fontsize=fs)
        plt.ylabel("AUC", fontsize=fs)
        plt.grid()
        plt.legend()
        plt.tight_layout()
        util.finish_plot(output_path, f'vad_result_auc_{tag}', do_show)

        # Binary Accuracy
        plt.figure(figsize=[6.4*0.7, 5.2*0.7])
        plt.title("Binary Accuracy", fontsize=fs)
        (line, ) = plt.plot(
            df_bone["snr"], df_bone["binary_accuracy"]*100, color=util.color_a)
        line.set_label("Bone Conduction")
        (line, ) = plt.plot(
            df_air["snr"], df_air["binary_accuracy"]*100, color=util.color_b)
        line.set_label("Air")
        plt.xlabel(xlabel, fontsize=fs)
        plt.ylabel("Binary Accuracy [%]", fontsize=fs)
        plt.grid()
        plt.legend()
        plt.tight_layout()
        util.finish_plot(output_path, f'vad_result_binacc_{tag}', do_show)


==> figure_generation/vad_with_thresholding/vad_with_threshold.py <==
import os

import matplotlib.pyplot as plt
import pandas as pd

from .. import util

fs = 16


def plot(output_path, do_show):
    data_folder = os.path.join(os.path.dirname(
        os.path.abspath(__file__)), 'data')

    df = pd.read_csv(os.path.join(
        data_folder, "threshold_results_snr_10dB.csv"))

    plt.figure()
    plt.title("Impact of different thresholds on\naccuracy and skipped inferences", fontsize=fs)
    (line, ) = plt.plot(df["threshold"],
                        df["accuracy"]*100, color=util.color_a)
    line.set_label("Accuracy")
    (line, ) = plt.plot(df["threshold"],
                        df["perc_saved_inferences"], color=util.color_b)
    line.set_label("Saved Inferences")
    plt.xlabel("Threshold", fontsize=fs)
    plt.ylabel("[%]", fontsize=fs)
    plt.grid()
    plt.legend(loc='lower right')
    util.finish_plot(output_path, f'vad_with_threshold', do_show)

    plt.figure()
    plt.title("Trade-off between skipped\ninferences and accuracy penalities", fontsize=fs)
    x = df["perc_saved_inferences"].to_numpy()
    y = (df["accuracy"]*100).to_numpy()
    plt.plot(x, y, color=util.color_a)
    plt.xlabel("Skipped Inferences [%]", fontsize=fs)
    plt.ylabel("Accuracy [%]", fontsize=fs)
    plt.grid()
    util.finish_plot(output_path, f'vad_with_threshold_alt', do_show)


==> gen_figs.py <==
import sys
import os
import figure_generation.power_profile.power_profile as fig_power_profile
import figure_generation.vad_results.vad_results as fig_vad_results
import figure_generation.nn_demo.nn_demo as fig_nn_demo
import figure_generation.vad_with_thresholding.vad_with_threshold as fig_vad_with_threshold
import figure_generation.lifetimes.lifetimes as fig_lifetimes

figs = {
    'power_profile': fig_power_profile,
    'vad_results': fig_vad_results,
    'vad_with_threshold': fig_vad_with_threshold,
    'nn_demo': fig_nn_demo,
    'lifetimes': fig_lifetimes
}

output_dir_name = os.path.join('figures', 'generated')

def main(output_dir, debug_specific=None):
    if debug_specific is None:
        for key, fig in figs.items():
            print('Running %s...' % key)
            fig.plot(output_dir, do_show=False)
    else:
        figs[debug_specific].plot(output_dir, do_show=True)

if __name__ == '__main__':
    root_path = os.path.dirname(os.path.abspath(sys.argv[0]))
    output_path = os.path.join(root_path, output_dir_name)
    if len(sys.argv) == 2:
        if sys.argv[1] in figs:
            main(output_path, debug_specific=sys.argv[1])
        else:
            for f in figs:
                print(f)
    else:
        main(output_path)

